Graph Neural Network based Handwritten Trajectories Recognition

The graph neural networks has been proved to be an efficient machine learning technique in real life applications. The handwritten recognition is one of the useful area in real life use where both offline and online handwriting recognition are required. The chain code as feature extraction technique has shown significant results in literature and we have been able to use chain codes with graph neural networks. To the best of our knowledge, this work presents first time a novel combination of handwritten trajectories features as chain codes and graph neural networks together. The handwritten trajectories for offline handwritten text has been evaluated using recovery of drawing order, whereas online handwritten trajectories are directly used with chain codes. Our results prove that present combination surpass previous results and minimize error rate in few epochs only.

==> source-code.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "72e7e70a",
   "metadata": {},
   "outputs": [],
   "source": [
    "## This code  is for the paper \"Graph Neural Network based Handwritten Trajectories Recognition\" submitted in ICDAR 2024\n",
    "\n",
    "import pandas as pd\n",
    "import torch\n",
    "import torch_geometric\n",
    "from torch_geometric.data import Dataset\n",
    "from torch_geometric.data import Data\n",
    "import numpy as np \n",
    "import os\n",
    "from tqdm import tqdm\n",
    "\n",
    "print(f\"Torch version: {torch.__version__}\")\n",
    "print(f\"Cuda available: {torch.cuda.is_available()}\")\n",
    "print(f\"Torch geometric version: {torch_geometric.__version__}\")\n",
    "\n",
    "class HWRDataset(Dataset):\n",
    "    def __init__(self, root, filename, test=False, transform=None, pre_transform=None):\n",
    "        \n",
    "        self.test = test\n",
    "        self.filename = filename\n",
    "        super(HWRDataset, self).__init__(root, transform, pre_transform)\n",
    "        \n",
    "    @property\n",
    "    def raw_file_names(self):\n",
    "        \n",
    "        return self.filename\n",
    "\n",
    "    @property\n",
    "    def processed_file_names(self):\n",
    "        \n",
    "        self.data = pd.read_csv(self.raw_paths[0]) #.reset_index()\n",
    "\n",
    "        if self.test:\n",
    "            return [f'data_test_{i}.pt' for i in list(self.data.index)]\n",
    "        else:\n",
    "            return [f'data_{i}.pt' for i in list(self.data.index)]\n",
    "        \n",
    "\n",
    "    def download(self):\n",
    "        pass\n",
    "\n",
    "    def process(self):\n",
    "        self.data = pd.read_csv(self.raw_paths[0], header=None) #.reset_index()\n",
    "        r1=0\n",
    "        for index, row in tqdm(self.data.iterrows(), total=self.data.shape[0]):\n",
    "            n=self.data.shape[1]; x = np.zeros((n-1,1));  \n",
    "            for c1 in range(n-1):\n",
    "                x[c1][0] = self.data.iat[r1,c1+1]\n",
    "            \n",
    "            x = torch.tensor(x, dtype=torch.float)\n",
    "            \n",
    "            y = np.array([self.data.iat[r1,0]])   #y = self.data.iat[r1,0]\n",
    "            y = torch.tensor(y, dtype=torch.long)\n",
    "            \n",
    "            arr1 = np.arange(0,n-2); arr2 = np.arange(1,n-1);\n",
    "            edge_index = torch.tensor([arr1,arr2], dtype=torch.long)\n",
    "            \n",
    "            data = Data(x=x, edge_index=edge_index, y=y)\n",
    "            r1 = r1+1\n",
    "            if self.test:\n",
    "                torch.save(data, \n",
    "                    os.path.join(self.processed_dir, \n",
    "                                 f'data_test_{index}.pt'))\n",
    "            else:\n",
    "                torch.save(data, \n",
    "                    os.path.join(self.processed_dir, \n",
    "                                 f'data_{index}.pt'))\n",
    "            \n",
    "\n",
    "    def _get_label(self, label):\n",
    "        label = np.asarray([label])\n",
    "        return torch.tensor(label, dtype=torch.int64)\n",
    "\n",
    "    def len(self):\n",
    "        return self.data.shape[0]\n",
    "\n",
    "    def get(self, idx):\n",
    "        \n",
    "        if self.test:\n",
    "            data = torch.load(os.path.join(self.processed_dir, \n",
    "                                 f'data_test_{idx}.pt'))\n",
    "        else:\n",
    "            data = torch.load(os.path.join(self.processed_dir, \n",
    "                                 f'data_{idx}.pt'))        \n",
    "        return data\n",
    "##\n",
    "dataset= HWRDataset('data','hwr.csv')\n",
    "dataset = dataset.shuffle()\n",
    "##\n",
    "from torch_geometric.loader import DataLoader\n",
    "\n",
    "train_loader = DataLoader(train_dataset, batch_size=64, shuffle=True)\n",
    "test_loader = DataLoader(test_dataset, batch_size=64, shuffle=False)\n",
    "##\n",
    "from torch.nn import Linear\n",
    "import torch.nn.functional as F\n",
    "from torch_geometric.nn import GCNConv\n",
    "from torch_geometric.nn import global_mean_pool\n",
    "from torch_geometric.nn import GENConv\n",
    "\n",
    "class GCN(torch.nn.Module):\n",
    "    def __init__(self, hidden_channels):\n",
    "        super(GCN, self).__init__()\n",
    "        torch.manual_seed(12345)\n",
    "        self.conv1 = GENConv(dataset.num_node_features, hidden_channels) \n",
    "        self.conv2 = GENConv(hidden_channels, hidden_channels) \n",
    "        self.conv3 = GENConv(hidden_channels, hidden_channels) \n",
    "        self.lin = Linear(hidden_channels, dataset.num_classes)\n",
    "\n",
    "    def forward(self, x, edge_index, batch):\n",
    "         \n",
    "        x = self.conv1(x, edge_index)\n",
    "        x = x.relu()\n",
    "        x = self.conv2(x, edge_index)\n",
    "        x = x.relu()\n",
    "        x = self.conv3(x, edge_index)\n",
    "\n",
    "        \n",
    "        x = global_mean_pool(x, batch)  # [batch_size, hidden_channels]\n",
    "\n",
    "        \n",
    "        x = F.dropout(x, p=0.5, training=self.training)\n",
    "        x = self.lin(x)\n",
    "        \n",
    "        return x\n",
    "\n",
    "##\n",
    "from IPython.display import Javascript\n",
    "display(Javascript('''google.colab.output.setIframeHeight(0, true, {maxHeight: 300})'''))\n",
    "\n",
    "model = GCN(hidden_channels=16)  \n",
    "optimizer = torch.optim.Adam(model.parameters(), lr=0.01) \n",
    "criterion = torch.nn.CrossEntropyLoss()\n",
    "\n",
    "def train():\n",
    "    model.train()\n",
    "\n",
    "    for data in train_loader:  \n",
    "        out = model(data.x, data.edge_index, data.batch)  \n",
    "        loss = criterion(out, data.y) \n",
    "        loss.backward()  \n",
    "        optimizer.step()  \n",
    "        optimizer.zero_grad()  \n",
    "\n",
    "def test(loader):\n",
    "    model.eval()\n",
    "\n",
    "    correct = 0\n",
    "    for data in loader:  \n",
    "        out = model(data.x, data.edge_index, data.batch)  \n",
    "        pred = out.argmax(dim=1)  \n",
    "        correct += int((pred == data.y).sum())  \n",
    "    return correct / len(loader.dataset)  \n",
    "\n",
    "\n",
    "for epoch in range(1, 1000):\n",
    "    train()\n",
    "    train_acc = test(train_loader)\n",
    "    test_acc = test(test_loader)\n",
    "    print(f'Epoch: {epoch:03d}, Train Acc: {train_acc:.4f}, Test Acc: {test_acc:.4f}')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

